Colorless Tasks and Extension-Based Proofs

The concept of extension-based proofs models the idea of a valency argument, which is widely used in distributed computing. Extension-based proofs are limited in power: it has been shown that there is no extension-based proof of the impossibility of a wait-free protocol for $(n,k)$-set agreement among $n > k \geq 2$ processes. There are only a few tasks that have been proven to have no extension-based proof of the impossibility, since the techniques in these works are closely related to the specific task. We give a necessary and sufficient condition for colorless tasks to have no extension-based proofs of the impossibility of wait-free protocols in the NIIS model. We introduce a general adversarial strategy decoupled from any concrete task specification. In this strategy, some properties of the chromatic subdivision that is widely used in distributed computing are proved.

==> imgs/temp.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib
from matplotlib.collections import PatchCollection


def create_two_dimensional_simplex(size=100.0):
    points = np.array([[0, 0], [size, 0], [size / 2, np.sqrt(size**2 - (size / 2)**2)]])
    pivot = plt.Polygon(points, fill=False, closed = True)
    return pivot

def subdivision(complex, carrier_sets, times=1):
    process_complex = zip(complex, carrier_sets)
    for i in range(times):
        pivots = []
        for (simplex, carrier_set) in process_complex:
            pivots += subdivision_simplex(simplex, carrier_set)
        process_complex = pivots
    return pivots

def subdivision_simplex(simplex, carrier_set):
    ovs = simplex.get_xy()[:-1]
    internal_coeff = 0.18
    pivots = []

    # central simplex  
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, {0, 1, 2}, {0, 1, 2}]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0 / 3, 2.0 / 3],
        [0.0, 0.0, 1.0],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1].union(carrier_set[2]), carrier_set[2], ]) )   
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0 / 3, 2.0 / 3],
        [0.0, 2.0 / 3, 1.0 / 3]
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1].union(carrier_set[2]), carrier_set[1].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0, 0.0],
        [0.0, 2.0 / 3, 1.0 / 3],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1], carrier_set[1].union(carrier_set[2]),]) )   

    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0, 1, 0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1], {0, 1, 2},]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [1.0 / 3, 2.0 / 3, 0.0],
        [0.0, 1.0, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
      ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[1]), carrier_set[1], {0, 1, 2}, ]) )   

    nvs = np.dot(np.array([
        [2.0 / 3, 1.0 / 3, 0.0],
        [1.0 / 3, 2.0 / 3, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[1]), carrier_set[0].union(carrier_set[1]), {0, 1, 2}, ]) )   

    nvs = np.dot(np.array([
        [1.0, 0.0, 0.0],
        [2.0 / 3, 1.0 / 3, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], carrier_set[0].union(carrier_set[1]), {0, 1, 2}, ]) )   
    
    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [1, 0, 0], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], {0, 1, 2}, {0, 1, 2}, ]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [1.0, 0.0, 0.0],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [2.0 / 3, 0.0, 1.0 / 3],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], {0, 1, 2}, carrier_set[0].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [1.0 / 3, 0.0, 2.0 / 3],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [2.0 / 3, 0.0, 1.0 / 3]
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[2]), {0, 1, 2}, carrier_set[0].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [1.0 / 3, 0.0, 2.0 / 3],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [0.0, 0.0, 1.0],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[2]), {0, 1, 2}, carrier_set[2], ]) )   
    
    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [0, 0, 1],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, {0, 1, 2}, carrier_set[2]]) )   


    return pivots


def color_scheme(carrier_set):
    set = carrier_set[0].intersection(carrier_set[1]).intersection(carrier_set[2])
    if set == {0}:
        return (0, 0, 1)
    if set == {1}:
        return (0, 1, 0)
    if set == {2}:
        return (0, 1, 1)
    if set == {0, 1}:
        return (1, 0, 0)
    if set == {0, 2}:
        return (1, 0, 1)
    if set == {1, 2}:
        return (1, 1, 0)
    if set == {0, 1, 2}:
        return (1, 1, 1)

 
def add_shape(polygon_set):
    print("showing {} simplices".format(len(polygon_set)))
    ax = plt.gca()
    for polygon in polygon_set:
        polygon[0].set_fill(True);
        polygon[0].set_facecolor(color_scheme(polygon[1]));
        polygon[0].set_edgecolor((0, 0, 0));
        ax.add_patch(polygon[0])
    plt.axis('scaled')
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)

    # p = PatchCollection(patches, cmap=matplotlib.cm.jet, alpha=0.4)
    # p.set_array(np.array(colors))

if __name__ == '__main__':
    c = create_two_dimensional_simplex()
    sub_c = subdivision([c], [[{0}, {1}, {2}]], 2)
    add_shape(sub_c)

    plt.show()


==> temp.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib
from matplotlib.collections import PatchCollection


def create_two_dimensional_simplex(size=100.0):
    points = np.array([[0, 0], [size, 0], [size / 2, np.sqrt(size**2 - (size / 2)**2)]])
    pivot = plt.Polygon(points, fill=False, closed = True)
    return pivot

def subdivision(complex, carrier_sets, times=1):
    process_complex = zip(complex, carrier_sets)
    for i in range(times):
        pivots = []
        for (simplex, carrier_set) in process_complex:
            pivots += subdivision_simplex(simplex, carrier_set)
        process_complex = pivots
    return pivots

def subdivision_simplex(simplex, carrier_set):
    ovs = simplex.get_xy()[:-1]
    internal_coeff = 0.18
    pivots = []

    # central simplex  
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, {0, 1, 2}, {0, 1, 2}]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0 / 3, 2.0 / 3],
        [0.0, 0.0, 1.0],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1].union(carrier_set[2]), carrier_set[2], ]) )   
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0 / 3, 2.0 / 3],
        [0.0, 2.0 / 3, 1.0 / 3]
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1].union(carrier_set[2]), carrier_set[1].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0.0, 1.0, 0.0],
        [0.0, 2.0 / 3, 1.0 / 3],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1], carrier_set[1].union(carrier_set[2]),]) )   

    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [0, 1, 0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, carrier_set[1], {0, 1, 2},]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [1.0 / 3, 2.0 / 3, 0.0],
        [0.0, 1.0, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
      ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[1]), carrier_set[1], {0, 1, 2}, ]) )   

    nvs = np.dot(np.array([
        [2.0 / 3, 1.0 / 3, 0.0],
        [1.0 / 3, 2.0 / 3, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[1]), carrier_set[0].union(carrier_set[1]), {0, 1, 2}, ]) )   

    nvs = np.dot(np.array([
        [1.0, 0.0, 0.0],
        [2.0 / 3, 1.0 / 3, 0.0],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], carrier_set[0].union(carrier_set[1]), {0, 1, 2}, ]) )   
    
    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [1, 0, 0], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [(1 - internal_coeff) / 2, (1 - internal_coeff) / 2, internal_coeff],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], {0, 1, 2}, {0, 1, 2}, ]) )   

    # one vertices of central simplex 
    nvs = np.dot(np.array([
        [1.0, 0.0, 0.0],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [2.0 / 3, 0.0, 1.0 / 3],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0], {0, 1, 2}, carrier_set[0].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [1.0 / 3, 0.0, 2.0 / 3],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [2.0 / 3, 0.0, 1.0 / 3]
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[2]), {0, 1, 2}, carrier_set[0].union(carrier_set[2]), ]) )   
    nvs = np.dot(np.array([
        [1.0 / 3, 0.0, 2.0 / 3],
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [0.0, 0.0, 1.0],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [carrier_set[0].union(carrier_set[2]), {0, 1, 2}, carrier_set[2], ]) )   
    
    # two vertices of central simplex 
    nvs = np.dot(np.array([
        [internal_coeff, (1 - internal_coeff) / 2, (1 - internal_coeff) / 2], 
        [(1 - internal_coeff) / 2, internal_coeff, (1 - internal_coeff) / 2],
        [0, 0, 1],
        ]), 
        ovs)
    pivots.append( (plt.Polygon(nvs, fill=False, closed = True), [{0, 1, 2}, {0, 1, 2}, carrier_set[2]]) )   


    return pivots


def color_scheme(carrier_set):
    set = carrier_set[0].intersection(carrier_set[1]).intersection(carrier_set[2])
    if set == {0}:
        return (0, 0, 1)
    if set == {1}:
        return (0, 1, 0)
    if set == {2}:
        return (0, 1, 1)
    if set == {0, 1}:
        return (1, 0, 0)
    if set == {0, 2}:
        return (1, 0, 1)
    if set == {1, 2}:
        return (1, 1, 0)
    if set == {0, 1, 2}:
        return (1, 1, 1)

 
def add_shape(polygon_set):
    print("showing {} simplices".format(len(polygon_set)))
    ax = plt.gca()
    for polygon in polygon_set:
        polygon[0].set_fill(True);
        polygon[0].set_facecolor(color_scheme(polygon[1]));
        polygon[0].set_edgecolor((0, 0, 0));
        ax.add_patch(polygon[0])
    plt.axis('scaled')
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)

    # p = PatchCollection(patches, cmap=matplotlib.cm.jet, alpha=0.4)
    # p.set_array(np.array(colors))

if __name__ == '__main__':
    c = create_two_dimensional_simplex()
    sub_c = subdivision([c], [[{0}, {1}, {2}]], 2)
    add_shape(sub_c)

    plt.show()

